Improved inference for vaccine-induced immune responses via shape-constrained methods

We study the performance of shape-constrained methods for evaluating immune response profiles from early-phase vaccine trials. The motivating problem for this work involves quantifying and comparing the IgG binding immune responses to the first and second variable loops (V1V2 region) arising in HVTN 097 and HVTN 100 HIV vaccine trials. We consider unimodal and log-concave shape-constrained methods to compare the immune profiles of the two vaccines, which is reasonable because the data support that the underlying densities of the immune responses could have these shapes. To this end, we develop novel shape-constrained tests of stochastic dominance and shape-constrained plug-in estimators of the Hellinger distance between two densities. Our techniques are either tuning parameter free, or rely on only one tuning parameter, but their performance is either better (the tests of stochastic dominance) or comparable with the nonparametric methods (the estimators of Hellinger distance). The minimal dependence on tuning parameters is especially desirable in clinical contexts where analyses must be prespecified and reproducible. Our methods are supported by theoretical results and simulation studies.

==> Second_Section/Dist_functions.R <==
xtext="x"
# If you change everything to z, change this
library("gridExtra")
library(gridExtra)
library(grid)
#library(devtools)
install_github('stefanedwards/lemon', ref='e05337a')
#library(lemon)
fun.2 <- function(x) pgamma(x,3.5)
p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
p <- p + stat_function(fun = function(x) dgamma(x,4), aes(color="F")) + xlim(0,6)
p <- p + stat_function(fun = function(x) dgamma(x,3), aes(color="G")) 

p <- p + labs(x="x", y=" ")+ theme_bw()+theme(text = element_text(size=20))
p <- p  +scale_color_manual(name = substitute(paste(gamma," = ", 1 )),
                     values = c("blue", "red"), # Color specification
                     labels = c(expression(g[gamma]), expression(f[gamma])))
gam <- p
ggsave(filename="distgamma2.pdf",plot=p,device="pdf")

p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
p <- p + stat_function(fun = function(x) dnorm(x,0), aes(color="F")) + xlim(-6,6)
p <- p + stat_function(fun = function(x) dnorm(x,1), aes(color="G")) 

p <- p + labs(x="x", y=" ")+ theme_bw()+theme(text = element_text(size=20))
p <- p  +scale_color_manual(name = substitute(paste(gamma," = ", 1)),
                            values = c("blue", "red"), # Color specification
                            labels = c("G", "F"))
cross <- p
ggsave(filename="distnorm2.pdf",plot=p,device="pdf")

# Gives plots of the f and g used in our simulations
tplot <- function(f1,f2, ind, lim,v)
{
  p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
  p <- p + stat_function(fun = f2, aes(color="red")) + xlim(lim[1],lim[2])
  p <- p + stat_function(fun = f1, aes(color="blue")) 
  
  p <- p + labs(x="x", y=" ")+ theme_bw()+theme(text = element_text(size=20))
  
    p <- p  +scale_color_manual(  name=substitute(paste(gamma," = ", e ), list(e = round(v,2))),
                                    values = c( "blue", "red"), # Color specification
                                  labels = c( expression(g[gamma]), expression(f[gamma])))
   
  p <- p+theme(axis.text=element_blank())
  p
}
#_________________ Arranging the grobs ______________________________________
ag <- function(p,t) arrangeGrob(p,  top=textGrob(t, x=unit(.08, "npc"),
                                                 y=unit(1,"npc"),gp=gpar(fontsize=20, font=8), just=c("left", "top")))


nm <- c("(a)","(b)","(c)")

#_________________ Gamma ______________________________________
g_legend<-function(a.gplot){
  tmp <- ggplot_gtable(ggplot_build(a.gplot))
  leg <- which(sapply(tmp$grobs, function(x) x$name) == "guide-box")
  legend <- tmp$grobs[[leg]]
  return(legend)}
p <- tplot(f1,f2,0,lim, 1)
myleg <- g_legend(p)

lim=c(0,8)

f1 <- function(x) dgamma(x,3)
f2 <- function(x) dgamma(x,4)
p <-  tplot(f1,f2,0,lim, 1) + theme(legend.position = c(.75,.75))
p1 <- ag(p,nm[1])


#_________________ Normal _________________________________

lim=c(-6,6)

f1 <- function(x) dnorm(x)
f2 <- function(x) dnorm(x,2)
p <-  tplot(f1,f2,0,lim, 1) + theme(legend.position = c(.2,.75))
p4 <- ag(p,nm[2])


#_________________ Bivnormal _______________________________________



lim=c(-11,4)
f2 <- function(x)  dnorm(x)
f1 <- function(x) (dnorm(x,-6) + dnorm(x))/2
p <- tplot(f1,f2,0,lim,3) + theme(legend.position = c(.2,.75))
p5 <- ag(p,nm[3])


#________________ Combining the plots ________________________________

gr <- list(p1,p4,p5)  # note that you can have two grobs but assign spaces for three

g <- grid.arrange(grobs=gr, ncol=3)

#setwd("C:/Users/Lenovo/Dropbox/Vaccine_trial/Second Section")
ggsave(filename="dist5.pdf",plot=g,device="pdf")
g <- grid.arrange(grobs=list(p1,p4), ncol=2)
ggsave(filename="defense_dist4.pdf",plot=g,device="pdf")

#-------------------------- density plot for cross -----------------------------------------
colfunc <- colorRampPalette(c("green","yellow", "red"))
l <- c(seq(0,2,by=.25),2.25,2.5)
n <- length(l)

x=seq(-10,5,length.out=10000)

len <- list()
for (i in 1:n)
{
  y =  pnorm(x,.5,2)/2 +  pnorm(x,l[i])/2
  l1=x[which.min(abs(y-.05))]
  l2=x[which.min(abs(y-.95))]
  t1 <- .25
  t2 <- .75
  if (i==11)
  {
    t1 <- .25
    t2 <- .75
  }
  p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))+ylim(0,1)
  p <- p + stat_function(fun = function(x) pnorm(x,.5,2), aes(color="F")) + xlim(l1,l2)
  p <- p + stat_function(fun = function(x) pnorm(x,l[i]), aes(color="G")) 
  p <- p+ theme_bw() + theme(legend.position = c(t1,t2), text = element_text(size=20))
  p <- p+labs(x= xtext, y= " ")
  #p <- p+ theme(legend.background = element_rect(fill="none",
  # size=0.5, linetype="none"), legend.key.size = unit(1.4, "cm"))
  p <- p + theme( axis.text=element_blank())
  p <- p +scale_color_manual(name = substitute(paste(gamma," = ", e ), list(e = round(l[i],2))),
                             values = c("blue", "red"), # Color specification
                             labels = c(expression(G[gamma]), expression(F[gamma])))
  
  len[[i]] <- ag(p,"(d)")
}
lencross=len
lay <- matrix(1:12, ncol=6, byrow=T)
g <- grid.arrange( grobs=lencross,  layout_matrix=lay)

setwd("C:/Users/Lenovo/Dropbox/Vaccine_trial/Second Section/cross")
ggsave(filename="cross/cdf4.pdf",plot=g,device="pdf")




#------------------ dist plot for cross 2----------------------------------------

l <- round(seq(1,5,length.out=10)/10,2)
n <- length(l)
x=seq(-10,5,length.out=10000)

len <- list()
for (i in 1:n)
{
  y =  pgamma(x,1,2)/2 +  pgamma(x,2,scale=l[i])/2
  l1=x[which.min(abs(y-.05))]
  l2=x[which.min(abs(y-.95))]
  
  
  p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))+ylim(0,1)
  p <- p + stat_function(fun = function(x) pgamma(x,1,2), aes(color="F")) + xlim(l1,l2)
  p <- p + stat_function(fun = function(x) pgamma(x,2,scale=l[i]), aes(color="G")) 
  p <- p+ theme_bw() + theme(legend.position = c(.68,.3), text = element_text(size=20))
  p <- p+labs(x= xtext, y= " ")
  #p <- p+ theme(legend.background = element_rect(fill="none",
  # size=0.5, linetype="none"), legend.key.size = unit(1.4, "cm"))
  p <- p + theme( axis.text=element_blank())
  p <- p +scale_color_manual(name = substitute(paste(gamma," = ", e ), list(e = round(l[i],2))),
                             values = c("blue", "red"), # Color specification
                             labels = c(expression(G[gamma]), expression(F[gamma])))
  len[[i]] <- ag(p, "")
}
lencross2=len
lay <- matrix(1:10, ncol=5, byrow=T)
g <- grid.arrange( grobs=len,  layout_matrix=lay)

setwd("C:/Users/Student user/Dropbox/Vaccine_trial/Second Section/cross2")
ggsave(filename="cdf5.pdf",plot=g,device="pdf", height=7,width=13, unit="in")


#-------------- dist plot for bvn -----------------------------------------------

#------------------ dist plot for bvn----------------------------------------

# setting the directory



#colfunc <- colorRampPalette(c("green","yellow", "red"))
#l <- seq(1.5,4.25,by=.25)
l <- seq(0,3,by=.3)
n <- length(l)
#colv <- colfunc(n)

#curve(pnorm(x,-8)/4+pnorm(x,-2)/4+pnorm(x)/2,-10,10)

x=seq(-10,5,length.out=10000)

len <- list()
for (i in 1:n)
{
  y = pnorm(x,-3-l[i])/4+pnorm(x,3-l[i])/4+ pnorm(x)/2
  l1=x[which.min(abs(y-.05))]
  l2=x[which.min(abs(y-.95))]
  
 
  p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))+ylim(0,1)
  p <- p + stat_function(fun = function(x) pnorm(x,-3-l[i])/2+pnorm(x,3-l[i])/2, aes(color="F")) + xlim(l1,l2)
  p <- p + stat_function(fun = function(x) pnorm(x), aes(color="G")) 
  p <- p+ theme_bw() + theme(legend.position = c(.25,.75), text = element_text(size=20))
  p <- p+labs(x= xtext, y= " ")
  #p <- p+ theme(legend.background = element_rect(fill="none",
                                         # size=0.5, linetype="none"), legend.key.size = unit(1.4, "cm"))
  p <- p + theme( axis.text=element_blank())
  p <- p +scale_color_manual(name = substitute(paste(gamma," = ", e ), list(e = round(l[i],1))),
                              values = c("blue", "red"), # Color specification
                              labels = c(expression(G[gamma]), expression(F[gamma])))
  print(p)
  len[[i]] <- ag(p,"(c)")
  }
  lenbvn <- len
lay <- matrix(c(1,2,3,4,5,6,7,8,9,10,11,12),byrow=T,ncol=4)
g <- grid.arrange( grobs=len,  layout_matrix=lay)

setwd("C:/Users/Lenovo/Dropbox/Vaccine_trial/Second Section/bvn")
#ggsave(filename="bvncdf9.pdf",plot=g,device="pdf", width=12,height=10, units="in")

#---------------------------------- Example of crossing ---------------------------------------------------

p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))+ylim(0,1)
p <- p + stat_function(fun = function(x) pexp(x,1), aes(color="F")) + xlim(1,5)
p <- p + stat_function(fun = function(x) pgamma(x,2), aes(color="G")) 
p <- p+ theme_bw() + theme(text = element_text(size=20))
p <- p+labs(x= xtext, y= " ")
#p <- p+ theme(legend.background = element_rect(fill="none",
# size=0.5, linetype="none"), legend.key.size = unit(1.4, "cm"))
p <- p +scale_color_manual(name = "",
                           values = c("blue", "red"), # Color specification
                           labels = c("G", "F"))

#ggsave("Second section/nondominance",plot=p,device="pdf")

#------- Combining cross plots ---------------------
lay <- matrix(1:10, ncol=5, byrow=T)
glist <- list( lencross[[1]], lencross[[6]], lencross[[7]], lencross[[9]], lencross[[11]],
              lencross2[[1]], lencross2[[4]], lencross2[[5]], lencross2[[6]], lencross2[[10]])
g <- grid.arrange( grobs=glist,  layout_matrix=lay)
#ggsave(filename="C:/Users/Lenovo/Dropbox/Vaccine_trial/Second Section/normgammadist1.pdf",plot=g,device="pdf",height=7,width=13,units="in")

#--------------- Finding infimum l=0.23 --------------------------------------
x=seq(-10,5,length.out=10000)
#------------------------ cross            ------------------------

gam=1.50
y = pnorm(x,.5,2)/2 +  pnorm(x,gam)/2
l1=x[which.min(abs(y-.05))]
l2=x[which.min(abs(y-.95))]
pnorm(l2,.5,2)-pnorm(l2,gam)
#-------------------------- cross 2 ---------------------

gam=0.23
y =  pgamma(x,1,2)/2 +  pgamma(x,2,scale=gam)/2
l1=x[which.min(abs(y-.05))]
l2=x[which.min(abs(y-.95))]
pgamma(l2,1,2)-pgamma(l2,2,scale=gam)



==> Second_Section/defense_plots.R <==
#----------------- unimodal densities which are flat -----------------------------------
fun.2.in <- function(x) 
{
  if (x< -.5) return(dnorm(x))
  if (x>.5) return(dnorm(x))
  return(dnorm(-.5))
}
fun.2 <- function(x) sapply(x,fun.2.in)

p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
p <- p + stat_function(fun = fun.2, aes(color="f"), size=1.5) + xlim(-3,3)
p <- p + labs(x="x", y="f(x) ")+ theme_bw()+theme(text = element_text(size=20), legend.position="none")
ggsave("flattop",p,device = "pdf",width = 8,height=5,units = "in")

#----------------- Log-concave densities which are affine -----------------------------------
fun.2.in <- function(x) 
{
  if (x< -1) return(log(dnorm(x)))
  if (x>1) return(log(dnorm(x)))
  if(x>=0) return(x*(log(dnorm(1)/dnorm(0)))+log(dnorm(0)))
  if (x<=0) return(-x*(log(dnorm(1)/dnorm(0)))+log(dnorm(0)))
}
fun.2 <- function(x) sapply(x,function(x) exp(fun.2.in(x)))

p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
p <- p + stat_function(fun = fun.2, aes(color="f"), size=1.5) + xlim(-2,2)
p <- p + labs(x="x", y="f")+ theme_bw()+theme(text = element_text(size=20), legend.position="none")
ggsave("affinetop",p,device = "pdf",width = 8,height=5,units = "in")



==> Second_Section/defense_power_plots.R <==
library(gtable)
library(gridExtra)
library(grid)
library(ggplot2)
library(cowplot)
#-------------------------- paths -----------------------------------------------
gamp <- "C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/Gamma/mainresult"
normp <- "C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/normal/mainresult"
crossp <- "C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/cross/mainresult"
cross2p <- "C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/cross2/mainresult"
bvnp <- "C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/bvn/mainresult"

#-------------------------- sequences ---------------------------------------------
l <- seq(0,1,length.out=10)
crossl <- c(seq(0,2,by=.25),2.25,2.5)
cross2l <-  round(seq(1,5,length.out=10)/10,2)
crossb <-  seq(0,3,by=.3)[1:10]

#-------------------------------------------------------------------------

library(reshape2)
# l is the grid, t is where to draw a line (where null starts)
powerplot <- function(path,l,t)
{
  setwd(path)
  m <- 10
  # Set the current directory to mainresult
  power <- round(as.matrix(read.table("power.txt")),2)
  errorbar <- as.matrix(read.table("error.txt"))
  #----------- The matrix for power ------------------------
  name_wrs <- c("WRS", "WRS uni", "WRS lc")
  name_ks_np <- paste(rep("np_ks",4),c("unt","rest","unt:scaled","rest:scaled"))
  name_ks_uni <- paste(rep("uni_ks",4),c("unt","rest","unt:scaled","rest:scaled"))
  name_ks_lc <- paste(rep("lc_ks",4),c("unt","rest","unt:scaled","rest:scaled"))
  name_test <-c(name_wrs, name_ks_np, name_ks_uni, name_ks_lc)
  colnames(power) <- name_test
  
  #----------- Preparing the matrix for ggplot --------------
  power1 <- power[,c(1:3,5,9,13,7,11,15)]
  dat <- melt(power1)
  m <- length(l)
  dat[1:(3*m),1] <- "WRS"
  dat[(3*m+1):(6*m),1] <- "RSD: unscaled"
  dat[(6*m+1):(9*m),1] <- "RSD: scaled"
  type1 <- c(rep("NP",m),rep("UM",m),rep("LC",m))
  Test <- rep(type1,3)
  #------- grid ------------
  dat <- data.frame(Test,dat$Var1,dat$value,rep(l,9))
  colnames(dat) <- c('Test:','test','power','gamma')
  dat$Test <- factor(dat$Test, levels=c("NP","UM","LC"))
  dat$test <- factor(dat$test, levels=c("WRS","RSD: unscaled","RSD: scaled"))
  #--------------------- Plot -------------------------------------
  scaleFUN <- function(x) 
  {
    ifelse(x==1,1,sprintf("%.1f", x))
  }
  
  scaleFUN2 <- function(x) 
  {
    sprintf("%.1f", x)
  }
  
  
  eb <- function(x) 2*sqrt(x*(1-x)/10000)  
  
  p <- ggplot(dat, aes(x=gamma,y=power,colour=Test))+facet_grid(. ~ test,scales = "free_x")+geom_line(size=1)
  p <- p+labs(x=expression(gamma),y=expression(nu(gamma)))+theme_bw()
  p <- p+scale_x_continuous(labels=scaleFUN)
  p <- p+theme(axis.title= element_text(size=20), axis.text.y=element_text(size=20), axis.text.x=element_text(size=15), legend.text=element_text(size=20),
               strip.text.x=element_text(size=20),legend.title=element_text(size=20), panel.border = element_blank())
  p <- p+scale_color_discrete(" ")
  p <- p+ geom_errorbar(aes(ymin=power-eb(power), ymax= power+eb(power)), width=.05)
  p <- p+theme(legend.position = "top")
  if(t[1]!=0)
  {
    p <- p+geom_vline(xintercept = t[1], linetype="dashed", 
                      color = "yellow", size=1)
  }
  if(t[2]!=0)
  {
    p <- p+geom_vline(xintercept = t[2], linetype="dashed", 
                      color = "hotpink", size=1)
  }
  print(p)
  
  #dat_sm <- dat[Test!="NP",]
  dat_sm=dat
  colnames(dat_sm) <- c("type","Test","power","gamma")
  dat_sm$type <- factor(dat_sm$type, levels=c("NP","UM","LC"))
  dat_sm$Test <- factor(dat_sm$Test, levels=c("WRS","RSD: unscaled","RSD: scaled"))
  
  q <- ggplot(dat_sm, aes(x=gamma,y=power,colour=Test))+geom_line(size=1)+theme_bw()
  if(t[1]!=0)
  {
    q <- q+geom_vline(xintercept = t[1], linetype="dashed", 
                      color = "yellow", size=1)
  }
  if(t[2]!=0)
    q <- q+geom_vline(xintercept = t[2], linetype="dashed", 
                      color = "hotpink", size=1)
  
  
  q <- q+facet_grid(. ~ type)+labs(x=expression(gamma),y=expression(nu(gamma)))
  q <- q+theme(axis.title= element_text(size=20), axis.text.y=element_text(size=20), axis.text.x=element_text(size=15), legend.text=element_text(size=20),
               strip.text.x=element_text(size=20),legend.title=element_text(size=20))
  q <- q+theme(legend.position = 'top')
  wd=0.05
  if(l[1]==.1)
    wd =0.01
  q <- q+ geom_errorbar(aes(ymin=power-eb(power), ymax= power+eb(power)), width=wd)
  q <- q
  print(q)
  return(list(p,q,power1))
}

#-------------- case (a) and (b)----------------------------------------

p1 <- powerplot(gamp,l,0)[[2]]+theme(legend.position = 'none')
p2 <- powerplot(normp,l,0)[[2]]+guides(fill=guide_legend(title="Test: "))
leg <- (get_legend(p1))
p2 <-  p2+theme(legend.position = 'none')
p1 <- p1+theme(legend.position = 'top')
# note that you can have two grobs but assign spaces for three
lablist <- list("(a)","(b)")
complot <-ggarrange(p1,p2,nrow=2,legend="top", common.legend=TRUE, labels=lablist, vjust=c(.8,.8),
                    font.label = list(size = 20,  color ="black"))
#ggsave("C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/normgamma.pdf",complot, device="pdf", height=7, width=10, units="in")

#------------- case (d) and (e)------------------------------------------

p1 <- powerplot(crossp,crossl,c(0, 0.28))[[1]]+theme(legend.position = 'none')
p2 <- powerplot(cross2p,cross2l,c(0,0.28))[[1]]
leg <- (get_legend(p1))
p1 <-  p1+theme(legend.position = 'top')
ggsave("C:/Users/Student User/Dropbox/Vaccine_trial/defense_body/powert.pdf",p1, device="pdf", height=7, width=10, units="in")
leg <- (get_legend(p2))
p2 <-  p2+theme(legend.position = 'top')
ggsave("C:/Users/Student User/Dropbox/Vaccine_trial/defense_body/powert.pdf",p2, device="pdf", height=7, width=10, units="in")


# note that you can have two grobs but assign spaces for three
lablist <- list("(d)","(e)")
complot <-ggarrange(p1,p2,nrow=2,legend="top", common.legend=TRUE, labels=lablist, vjust=c(.8,.8),
                    font.label = list(size = 20,  color ="black"))
#ggsave("C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/crosses2.pdf",complot, device="pdf", height=7, width=10, units="in")

#--------------- case (c)----------------------------------------------------
setwd("C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/bvn")
p2 <- powerplot(bvnp,crossb,0)[[1]]
leg <- get_legend(p2)
p2 <-  p2+theme(legend.position = 'top')
#ggsave("C:/Users/Student User/Dropbox/Vaccine_trial/Second Section/bvn1.pdf",p2, device="pdf", height=4, width=10, units="in")


==> Third_Section/Density_functions.R <==

# Gives plots of the f and g used in our simulations
tplot <- function(f1,f2, ind, lim)
{
p <- ggplot(data = data.frame(x = 0), mapping = aes(x = x))
p <- p + stat_function(fun = f2, aes(color="red")) + xlim(lim[1],lim[2])
p <- p + stat_function(fun = f1, aes(color="blue")) 

p <- p + labs(x="x", y=" ")+ theme_bw()+theme(text = element_text(size=20))
if(ind==1)
{
p <- p  +scale_color_manual(  values = c("red", "blue"), # Color specification
                            labels = c("f", "g"))+theme(legend.title=element_blank())
} else { p <- p+theme(legend.position = "none")+scale_color_manual(name = NULL,
                                                                   values = c("red", "blue"), # Color specification
                                                                   labels = c("f", "g"))}
p
}
#_________________ Arranging the grobs ______________________________________

ag <- function(p,t) arrangeGrob( p, top = textGrob(t, x = unit(.08, "npc"), y = unit(1, "npc"), gp=gpar(fontsize=15,font=8),  just=c("left","top")))
nm <- c("(i)","(ii)","(iii)","(iv)","(v)")

#_________________ Gamma ______________________________________

lim=c(0,7)
f1 <- function(x) dgamma(x,3)
f2 <- function(x) dgamma(x,4)
p1 <- tplot(f1,f2,0,lim)

#_________________ Gamman __________________________________

lim=c(-7,12)
f1 <- function(x) dnorm(x)
f2 <- function(x) dgamma(x,shape=3.61, rate=.71)
p2 <- tplot(f1,f2,0,lim)

#_________________ Laplace _________________________________

lim=c(-3,5)
library(rmutil)
f1 <- function(x) dlaplace(x)
f2 <- function(x) dlaplace(x, m=2)
p3 <- tplot(f1,f2,0,lim)


#_________________ Normal _________________________________

f1 <- function(x) dnorm(x)
f2 <- function(x) dnorm(x,1)
p4 <- tplot(f1,f2,0,lim)


#_________________ Bivnormal _______________________________________

lim=c(-5,5)
f1 <- function(x)  dnorm(x)
f2 <- function(x) dnorm(x,-1.5)/2+dnorm(x,1.5)/2
p5 <- tplot(f1,f2,0,lim)


#________________ Combining the plots ________________________________

lablist <- list("(a)","(b)","(c)")
mse <-ggarrange(p1,p4,p5,legend="right", common.legend=TRUE, labels=lablist, label.x = c(0,0,0), hjust =c(0,0,0),
                font.label = list(size = 12, face = "italic", color ="black"),ncol=3,nrow=1)

setwd("C:/Users/Lenovo/Dropbox/Vaccine_trial/Second Section")
ggsave(filename="density.pdf",plot=mse,device="pdf")


# note that you can have two grobs but assign spaces for three
lablist <- list("(d)","(e)")
mse <-ggarrange(p2,p3,legend="right", common.legend=TRUE, labels=lablist, label.x = c(0,0), hjust =c(0,0),
                font.label = list(size = 12, face = "italic", color ="black"))

setwd("C:/Users/Lenovo/Dropbox/Vaccine_trial/Third Section")
ggsave(filename="density.pdf",plot=mse,device="pdf")



==> data_description/Vaccine_trial_plotting.R <==

etwd("C:/Users/Student User/Dropbox/Vaccine_trial")
d1 <- read.table("d1.txt")$x
d2 <- read.table("d2.txt")$x

#_______________________________________________________________________________________#

###################### ecdf of d1 and d2 ####################################

library(lattice)
library(ggpubr)
library(gridExtra)
library(grid)

ag <- function(p,t) arrangeGrob(p,  top=textGrob(t, x=unit(.08, "npc"),
                                                 y=unit(1,"npc"),gp=gpar(fontsize=20, font=8), just=c("left", "top")))
# Pre-processing the data
Trial <- as.factor(c(rep("HVTN 097",length(d1)), rep("HVTN 100",length(d2))))
dat.boxplot <- data.frame(c(d1,d2),Trial)
colnames(dat.boxplot) <- c("Immune_response", "Trial")
dat.boxplot[,1] <- c(d1,d2)

##################### Histogram and ecdf of d1 and d2 #############################################

p <- ggplot(dat.boxplot, aes(Immune_response,fill=Trial)) +geom_histogram(alpha=.5,position="identity")
p <- p +xlab("log(net MFI)")+theme_bw(base_size = 20)+ylab("Frequency")+theme(legend.position = "top")
p <- p+scale_fill_manual(breaks = c("HVTN 097", "HVTN 100"),
                         values=c("red", "blue"))
ggsave("data description/histogram.pdf", p, width=5, height=5, units = "in")

p1 <- ag(p,"(ii)")

p <- ggplot(dat.boxplot, aes(Immune_response,colour=Trial)) +stat_ecdf()
p <- p +xlab("log(net MFI)")+theme_bw(base_size = 20)+ylab(" ")
p <- p+scale_color_manual(breaks = c("HVTN 097", "HVTN 100"),
                          values=c("red", "blue"))
ggsave("data description/ecdf.pdf", p, width=10, height=5, units = "in")

p2 <- ag(p, "(i)")

##################### Boxplot of d1 and d2 ################################################


p <- ggplot(dat.boxplot, aes(x=Trial, y=Immune_response, color=Trial)) +geom_boxplot()+theme_bw()
p <- p+theme_bw()+xlab("log(net MFI)")+ylab(" ")+theme(text=element_text(size=20), legend.position = "top")
p <- p+scale_color_manual(breaks = c("HVTN 097", "HVTN 100"),
                          values=c("red", "blue"))
ggsave("data description/boxplot.pdf", p, width=7, height=5, units = "in")
p3 <- ag(p,"(iii)")

lay <- rbind(c(1,1),c(2,3))
g <- grid.arrange(grobs=list(p2,p1,p3), layout_matrix=lay)
ggsave("data description/exploratory5.pdf", g, width=10, height=10, units = "in")

############### Plotting log-concave densities #############################################
pdf(file = "lc_3.pdf", width=5, height=5)
mlef1 <- logConDens(d1, smoothed='FALSE')
x1 <- mlef1$knots
mlef2 <- logConDens(d2, smoothed='FALSE')
x2 <- mlef2$knots

ran1 <-range(x1)
sup1 <- seq(ran1[1],ran1[2],by=0.001)
sup1 <- c(sup1,x1)
lc_d1 <- evaluateLogConDens(sup1,mlef1,which=2)[,3]

ran2 <-range(x2)
sup2 <- seq(ran2[1],ran2[2],by=0.001)
sup2 <- c(sup2,x2)
lc_d2 <- evaluateLogConDens(sup2,mlef2,which=2)[,3]

min1 <- min(ran1[1],ran2[1])
max1 <- max(ran1[2],ran2[2])

plot(sup1,lc_d1,col='red',xlim=c(min1,max1),xlab=" ",ylab="",pch='.',xaxt='n', yaxt='n', cex.lab=2,  cex.main=1.5, cex.sub=2)
par(new=TRUE)
plot(sup2,lc_d2,col='blue',xlab="log(net MFI) ",ylab="",pch='.', cex.lab=2, lwd=3,cex.axis=1.5, cex.main=1.5, cex.sub=2)
legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
       col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')

grid(lty=1)
dev.off()  

library(logcondens)
pdf(file = "lc_smoothed_6.pdf", height=5,width=6)
mlef1 <- logConDens(d1)
x1 <- mlef1$knots
mlef2 <- logConDens(d2)
x2 <- mlef2$knots

ran1 <-range(x1)
sup1 <- seq(ran1[1],ran1[2],by=0.001)
sup1 <- c(sup1,x1)
lc_d1 <- evaluateLogConDens(sup1,mlef1,which=4)[,5]

ran2 <-range(x2)
sup2 <- seq(ran2[1],ran2[2],by=0.001)
sup2 <- c(sup2,x2)
lc_d2 <- evaluateLogConDens(sup2,mlef2,which=4)[,5]

min1 <- min(ran1[1],ran2[1])
max1 <- max(ran1[2],ran2[2])

plot(sup1,lc_d1,col='red',xlim=c(min1,max1),xlab=" ",ylab="",pch='.',xaxt='n', yaxt='n', cex.lab=2,  cex.main=1.5, cex.sub=2)
par(new=TRUE)
plot(sup2,lc_d2,col='blue',xlab="log(net MFI) ",ylab="",pch='.', cex.lab=2, lwd=3,cex.axis=1.5, cex.main=1.5, cex.sub=2)
legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
       col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')

grid(lty=1)
dev.off()  
################### KDE #####################################################
pdf(file = "KDE4.pdf", height=5, width=6)
kd1 <-  kde(sort(d1), h=hlscv(d1))
plot(kd1,  cont.lwd=2, xlab=" ", col='red', ylab=" ",xaxt='n', yaxt='n', cex.lab=2, lwd=2, cex.main=1.5, cex.sub=2)
par(new=TRUE)
kd2 <- kde(sort(d2), h=hlscv(d2))
plot(kd2,  cont.lwd=2, col='blue', ylab=" ",  xlab="log(net MFI)",  cex.lab=2, lwd=2,cex.axis=1.5, cex.main=1.5, cex.sub=2)
legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
       col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')
grid(lty=1)
dev.off()
################ Bernstein polynomial ###################################
pdf(file = "unimodal_density_agg_CN_3.pdf", width=6, height=5)
unm1 <-  umd(sort(d1),0,max(d1)+sd(d1)/length(d1))
xvec=seq(0,10,by=0.001)
l1 <- unm1$dumd(xvec)
plot(xvec,l1, xlab=" ", col='red', ylab=" ",pch='.',xaxt='n', yaxt='n', cex.lab=2, lwd=2, cex.main=1.5, cex.sub=2)
par(new=TRUE)
unm2 <-  umd(sort(d2),0,max(d2)+sd(d2)/length(d2))
l2 <- unm2$dumd(xvec)
plot(xvec, l2,  pch='.', xlab="log(net MFI) ", col='blue', ylab=" ",  cex.lab=2, lwd=2,cex.axis=1.5, cex.main=1.5, cex.sub=2)
legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
       col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')
grid(lty=1)
dev.off()

#-----------------Plotting birges estimator-------------------------------------
# here name is the name of the pdf.file where the plot is written
plot_grenander <- function(name,x,y)
{
  #pdf("Birges_est_test.pdf")
  g <- array(0)
  g2 <- g
  s1 <- calc_mode(x,1/length(x))
  s2 <- calc_mode(y,1/length(y))
  x1<-s1$f.knots
  x2<-s1$x.knots
  x3<-s1$F.knots
  
  y1<-s2$f.knots
  y2<-s2$x.knots
  y3<-s2$F.knots
  
  d<-length(x1)
  g[1:d]<-x1
  g[d+1]<-g[d]
  
  d2<-length(y1)
  g2[1:d2]<-y1
  g2[d2+1]<-g2[d2]
  
  lim.vec <- range(c(g2,g))
  pdf(file = name, width=6, height=5)
  plot(y2,g2, type="s",  ylab=" ", col='blue',  xlab=" log(net MFI)",ylim=lim.vec, cex.lab=2, lwd=2,cex.axis=1.5, cex.main=1.5, cex.sub=2)
  lines(x2,g,type="s",col='red', lwd=2)
  legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
         col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')
  grid(lty=1)
  dev.off()
  plot(x2,x3, type='l', col='red', lwd=2, ylab=" ")
  lines(y2,y3, col='blue')
  #dev.off()
  
  legend("topleft",c("HVTN 097","HVTN 100"),lwd = rep(2,2),lty=rep(1,2),
         col=c('red','blue'),pt.cex=1.4, cex=1.4, bty='n')
  grid()
}













# Function for plotting
# Compile Vaccine_trials_power_distribution_free_tests for function calc_n_op

plot_mat <- function(ind,mat,M,testname,colvec)
{
  nt <- ncol(mat)/2   # number of types of tests
  matsd <- mat[,2*(1:nt)]
  matp <- mat[,-2*(1:nt)]
  matt <- sapply(1:nt, function(x) (matsd[,x]*100/matp[,x])^2)
  #par(mar=c(par('mar')[1:3], 0)) # optional, removes extraneous right inner margin space
  mar.default <- c(5,4,4,2) + 0.1
  par(mar = mar.default + c(0, 4, 0, 0)) 
  #l <-   legend(0,0,testname[1:nt],lwd = rep(2,nt),
                #lty=rep(1,nt),col=colvec[1:nt], plot=FALSE)
  # calculate right margin width in ndc
 # w <- grconvertX(l$rect$w, to='ndc') - grconvertX(0, to='ndc')
  #par(omd=c(0, 1-w, 0, 1))
  for(i in 1:nt)
    calc_n_op(ind,matp[,i],matsd[,i],M,i,colvec)
    #legend(par('usr')[2], par('usr')[4],testname[1:nt],lwd = rep(2,nt),lty=rep(1,nt),
           #col=colvec[1:nt],xpd='NA', bty='n')
  
 legend("bottomright",testname[1:nt],lwd = rep(2,nt),lty=rep(1,nt),
        col=colvec[1:nt],pt.cex=1.5)
}


testn <- c("T_1: Unimodal","T_1:Unimodal tr","T_2:Unimodal","T_2 Unimodal tr")
testn <- c(testn, "T_1:Log-concave", "T_1:Log-concave tr","T_2:Log-concave","T_2:Log-concave tr" )
testn <- c(testn, "T_1:ECDF","T_1:ECDF tr", "T_2:ECDF", "T_2:ECDF tr")

colvec <- c('blue','red','green','cyan3','darkorange','tan','gray72',"gold","khaki1")
colvec <- c(colvec,'black','deeppink1','hotpink1')


testr <- c(expression(T[1](widehat(F)[X],widehat(F)[Y])),expression(T[2](widehat(F)[X],widehat(F)[Y])) )
testr <- c(testr, expression(T[1](widetilde(F)[X],widetilde(F)[Y])),expression(T[2](widetilde(F)[X],widetilde(F)[Y])))
testr <- c(testr, expression(T[1](bold(F)[X],bold(F)[Y])),expression(T[2](bold(F)[X],bold(F)[Y])))


testd <- c(expression(paste(T[1],": Unimodal")),expression(paste(T[2],": Log-concave")))
testd <- c(testd, expression(paste(T[1],": ECDF")))

testw <- c(expression(paste(T[3],": Log-concave")),expression(paste(T[3],":ECDF")))
colvec <- c('red','green')

testa <- c(expression(paste(T[1],": Unimodal")),expression(paste(T[2],": Unimodal")))
testa <- c(testa, expression(paste(T[1],": ECDF")))

colveca <- c("blue","purple","green")

load("C:/Users/Lenovo/Google Drive/097_comparisons/trunc_M1000_WRS.RData")
power3 <- t(burMW1000)
testb <- c(expression(paste(T[3],": Unimodal")),expression(paste(T[3],": ECDF")))
colvecb <- c('blue','green')
power3 <- power3[,c(3,6,2,5)]
plot_mat(1:10,power3,1000,testb,colvecb)



